PTE: Predictive Text Embedding through Large-scale Heterogeneous Text Networks

Unsupervised text embedding methods, such as Skip-gram and Paragraph Vector, have been attracting increasing attention due to their simplicity, scalability, and effectiveness. However, comparing to sophisticated deep learning architectures such as convolutional neural networks, these methods usually yield inferior results when applied to particular machine learning tasks. One possible reason is that these text embedding methods learn the representation of text in a fully unsupervised way, without leveraging the labeled information available for the task. Although the low dimensional representations learned are applicable to many different tasks, they are not particularly tuned for any task. In this paper, we fill this gap by proposing a semi-supervised representation learning method for text data, which we call the \textit{predictive text embedding} (PTE). Predictive text embedding utilizes both labeled and unlabeled data to learn the embedding of text. The labeled information and different levels of word co-occurrence information are first represented as a large-scale heterogeneous text network, which is then embedded into a low dimensional space through a principled and efficient algorithm. This low dimensional embedding not only preserves the semantic closeness of words and documents, but also has a strong predictive power for the particular task. Compared to recent supervised approaches based on convolutional neural networks, predictive text embedding is comparable or more effective, much more efficient, and has fewer parameters to tune.

==> figure/data_size/20ng.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\20ng.txt")
x2<-seq(0.1,1,0.1)
x<-x2;

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\macro_20ng.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,1]/100, ylim=c(0.51,0.85),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,5]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,7]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,9]/100,type="b",col="blue",pch=5,lty=1)
lines(x,dblp[,11]/100,type="b",col="green",pch=6,lty=1)
lines(x,dblp[,13]/100,type="b",col="yellow",pch=7,lty=1)
lines(x,dblp[,15]/100,type="b",col="chocolate",pch=8,lty=1)
legend(0.4,0.71, legend=c("Skip-gram",expression('PTE(G'[wl]*')'),"CNN","PTE(pretrain)","CNN(pretrain)", "PTE(joint)","NB+EM","LP"),pch=c(6,1,2,3,4,5,7,8), col=c("green","red","black","red","black","blue","yellow","chocolate"),lty=1,cex=1.5)
dev.off();


pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\micro_20ng.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,2]/100,ylim=c(0.51,0.84),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,6]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,8]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,10]/100,type="b",col="blue",pch=5,lty=1)
lines(x,dblp[,12]/100,type="b",col="green",pch=6,lty=1)
lines(x,dblp[,14]/100,type="b",col="yellow",pch=7,lty=1)
lines(x,dblp[,16]/100,type="b",col="chocolate",pch=8,lty=1)

legend(0.4,0.685, legend=c("Skip-gram",expression('PTE(G'[wl]*')'),"CNN","PTE(pretrain)","CNN(pretrain)", "PTE(joint)","NB+EM","LP"),pch=c(6,1,2,3,4,5,7,8), col=c("green","red","black","red","black","blue","yellow","chocolate"),lty=1,cex=1.5)
dev.off();




==> figure/data_size/20ng__Jian_Tang_s_conflicted_copy_2015-02-28_.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\20ng.txt")
x2<-seq(0.1,1,0.1)
x<-x2;

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\macro_20ng.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,1]/100, ylim=c(0.51,0.85),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,5]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,7]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,9]/100,type="b",col="blue",pch=5,lty=1)
lines(x,dblp[,11]/100,type="b",col="green",pch=5,lty=1)

legend(0.4,0.71, legend=c("Skip-gram",expression('LPTE(G'[wl]*')'),"CNN","LPTE(pretrain)","CNN(pretrain)", "LPTE(joint)"),pch=c(6,1,2,3,4,5), col=c("green","red","black","red","black","blue"),lty=1,cex=1.5)
dev.off();


pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\micro_20ng.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,2]/100,ylim=c(0.51,0.84),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,6]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,8]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,10]/100,type="b",col="blue",pch=5,lty=1)
lines(x,dblp[,12]/100,type="b",col="green",pch=5,lty=1)

legend(0.4,0.685, legend=c("Skip-gram",expression('LPTE(G'[wl]*')'),"CNN","LPTE(pretrain)","CNN(pretrain)", "LPTE(joint)"),pch=c(6,1,2,3,4,5), col=c("green","red","black","red","black","blue"),lty=1,cex=1.5)
dev.off();




==> figure/data_size/dblp.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\dblp.txt")
x1<-seq(0.01,0.1,0.01)
x2<-seq(0.2,1,0.1)
x<-c(x1,x2);
x<-seq(0.1,1,0.1);

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\macro_dblp.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)


plot(x, dblp[,1]/100, ylim=c(0.63,0.74),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,5]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,7]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,9]/100,type="b",col="blue",pch=5,lty=1)
lines(x,dblp[,11]/100,type="b",col="green",pch=6,lty=1)
lines(x,dblp[,13]/100,type="b",col="yellow",pch=7,lty=1)
lines(x,dblp[,15]/100,type="b",col="chocolate",pch=8,lty=1)
legend(0.4,0.71, legend=c("Skip-gram",expression('PTE(G'[wl]*')'),"CNN","PTE(pretrain)","CNN(pretrain)", "PTE(joint)","NB+EM","LP"),pch=c(6,1,2,3,4,5,7,8), col=c("green","red","black","red","black","blue","yellow","chocolate"),lty=1,cex=1.5)
dev.off();

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\micro_dblp.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)


plot(x, dblp[,2]/100,ylim=c(0.64,0.78),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,6]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,8]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,10]/100,type="b",col="blue",pch=5,lty=1)
lines(x,dblp[,12]/100,type="b",col="green",pch=6,lty=1)
lines(x,dblp[,14]/100,type="b",col="yellow",pch=7,lty=1)
lines(x,dblp[,16]/100,type="b",col="chocolate",pch=8,lty=1)

legend(0.4,0.725, legend=c("Skip-gram",expression('PTE(G'[wl]*')'),"CNN","PTE(pretrain)","CNN(pretrain)", "PTE(joint)","NB+EM","LP"),pch=c(6,1,2,3,4,5,7,8), col=c("green","red","black","red","black","blue","yellow","chocolate"),lty=1,cex=1.5)
dev.off();


==> figure/data_size/dblp2.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\dblp2.txt")
x1<-seq(0.01,0.1,0.01)
x2<-seq(0.2,1,0.1)
x<-c(x1,x2);
x<-seq(0.1,1,0.1);

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\macro_dblp2.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,1]/100, ylim=c(0.63,0.74),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,5]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,7]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,9]/100,type="b",col="blue",pch=5,lty=1)
lines(x,dblp[,11]/100,type="b",col="green",pch=6,lty=1)

legend(0.4,0.71, legend=c("Skip-gram",expression('LPTE(G'[wl]*')'),"CNN","LPTE(pretrain)","CNN(pretrain)", "LPTE(joint)"),pch=c(6,1,2,3,4,5), col=c("green","red","black","red","black","blue"),lty=1,cex=1.5)
dev.off();


pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\micro_dblp2.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,2]/100,ylim=c(0.68,0.78),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,6]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,8]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,10]/100,type="b",col="blue",pch=5,lty=1)
lines(x,dblp[,12]/100,type="b",col="green",pch=6,lty=1)

legend(0.4,0.725, legend=c("Skip-gram",expression('LPTE(G'[wl]*')'),"CNN","LPTE(pretrain)","CNN(pretrain)", "LPTE(joint)"),pch=c(6,1,2,3,4,5), col=c("green","red","black","red","black","blue"),lty=1,cex=1.5)
dev.off();




==> figure/data_size/imdb.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\imdb.txt")
x2<-seq(0.1,1,0.1)
x<-x2;

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\macro_imdb.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)


plot(x, dblp[,1]/100, ylim=c(0.79,0.9),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,5]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,7]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,9]/100,type="b",col="blue",pch=5,lty=1)
lines(x,dblp[,11]/100,type="b",col="green",pch=6,lty=1)
lines(x,dblp[,13]/100,type="b",col="yellow",pch=7,lty=1)
lines(x,dblp[,15]/100,type="b",col="chocolate",pch=8,lty=1)
legend(0.4,0.83, legend=c("Skip-gram",expression('PTE(G'[wl]*')'),"CNN","PTE(pretrain)","CNN(pretrain)", "PTE(joint)","NB+EM","LP"),pch=c(6,1,2,3,4,5,7,8), col=c("green","red","black","red","black","blue","yellow","chocolate"),lty=1,cex=1.5)
dev.off();


pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\micro_imdb.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)


plot(x, dblp[,2]/100,ylim=c(0.67,0.9),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,6]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,8]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,10]/100,type="b",col="blue",pch=5,lty=1)
lines(x,dblp[,12]/100,type="b",col="green",pch=6,lty=1)
lines(x,dblp[,14]/100,type="b",col="yellow",pch=7,lty=1)
lines(x,dblp[,16]/100,type="b",col="chocolate",pch=8,lty=1)

legend(0.4,0.83, legend=c("Skip-gram",expression('PTE(G'[wl]*')'),"CNN","PTE(pretrain)","CNN(pretrain)", "PTE(joint)","NB+EM","LP"),pch=c(6,1,2,3,4,5,7,8), col=c("green","red","black","red","black","blue","yellow","chocolate"),lty=1,cex=1.5)
dev.off();



==> figure/data_size/mr.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\mr.txt")
x2<-seq(0.1,1,0.1)
x<-x2;

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\macro_mr.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,1]/100, ylim=c(0.60,0.74),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,5]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,7]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,9]/100,type="b",col="blue",pch=5,lty=1)
lines(x,dblp[,11]/100,type="b",col="green",pch=6,lty=1)
lines(x,dblp[,13]/100,type="b",col="yellow",pch=7,lty=1)
lines(x,dblp[,15]/100,type="b",col="chocolate",pch=8,lty=1)
legend(0.4,0.66, legend=c("Skip-gram",expression('PTE(G'[wl]*')'),"CNN","PTE(pretrain)","CNN(pretrain)", "PTE(joint)","NB+EM","LP"),pch=c(6,1,2,3,4,5,7,8), col=c("green","red","black","red","black","blue","yellow","chocolate"),lty=1,cex=1.5)
dev.off();

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\micro_mr.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)


plot(x, dblp[,2]/100,ylim=c(0.60,0.74),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,6]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,8]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,10]/100,type="b",col="blue",pch=5,lty=1)
lines(x,dblp[,12]/100,type="b",col="green",pch=6,lty=1)
lines(x,dblp[,14]/100,type="b",col="yellow",pch=7,lty=1)
lines(x,dblp[,16]/100,type="b",col="chocolate",pch=8,lty=1)

legend(0.4,0.68, legend=c("Skip-gram",expression('PTE(G'[wl]*')'),"CNN","PTE(pretrain)","CNN(pretrain)", "PTE(joint)","NB+EM","LP"),pch=c(6,1,2,3,4,5,7,8), col=c("green","red","black","red","black","blue","yellow","chocolate"),lty=1,cex=1.5)
dev.off();


==> figure/data_size/subjective.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\subjective.txt")
x2<-seq(0.1,1,0.1)
x<-x2;

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\macro_subjective.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,1]/100, ylim=c(0.82,0.92),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,5]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,7]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,9]/100,type="b",col="blue",pch=5,lty=1)
legend(0.4,0.85, legend=c("PTE(L)","CNN","PTE(pretrain)","CNN(pretrain)", "PTE(UL)"),pch=c(1,2,3,4,5), col=c("red","black","red","black","blue"),lty=1,cex=1.5)
dev.off();


pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\micro_subjective.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,2]/100,ylim=c(0.82,0.92),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,6]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,8]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,10]/100,type="b",col="blue",pch=5,lty=1)

legend(0.4,0.85, legend=c("PTE(U)","CNN","PTE(pretrain)","CNN(pretrain)","PTE(UL)"),pch=c(1,2,3,4,5), col=c("red","black","red","black","blue"),lty=1,cex=1.5)
dev.off();




==> figure/data_size/twitter.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\twitter.txt")
x2<-seq(0.1,1,0.1)
x<-x2;

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\macro_twitter.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,1]/100, ylim=c(0.70,0.76),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,5]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,7]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,9]/100,type="b",col="blue",pch=5,lty=1)
legend(0.4,0.725, legend=c(expression('LPTE(G'[wl]*')'),"CNN","LPTE(pretrain)","CNN(pretrain)", "LPTE(joint)"),pch=c(1,2,3,4,5), col=c("red","black","red","black","blue"),lty=1,cex=1.5)
dev.off();


pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\data_size\\micro_twitter.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,2]/100,ylim=c(0.70,0.76),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=2,lty=1)
lines(x,dblp[,6]/100,type="b",col="red",pch=3,lty=1)
lines(x,dblp[,8]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,10]/100,type="b",col="blue",pch=5,lty=1)

legend(0.4,0.725, legend=c(expression('LPTE(G'[wl]*')'),"CNN","LPTE(pretrain)","CNN(pretrain)", "LPTE(joint)"),pch=c(1,2,3,4,5), col=c("red","black","red","black","blue"),lty=1,cex=1.5)
dev.off();


==> figure/join_separate/20ng.r <==
ng<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\join_separate\\20ng.txt")
x<-seq(0.1,1,0.1)

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\join_separate\\macro_20ng.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, ng[,1]/100,ylim=c(0.65,0.85),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,ng[,5]/100,type="b",col="black",pch=2,lty=1)
legend(0.4,0.75, legend=c("LHINE(Separate)","LHINE(Joint)"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\join_separate\\micro_20ng.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, ng[,2]/100,ylim=c(0.65,0.85),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Micro-F1")
lines(x,ng[,6]/100,type="b",col="black",pch=2,lty=1)
legend(0.4,0.75, legend=c("LHINE(Separate)","LHINE(Joint)"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();


==> figure/join_separate/dblp.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\join_separate\\dblp.txt")
x1<-seq(0.01,0.1,0.01)
#x2<-seq(0.2,1,0.1)
#x<-c(x1,x2);
x<-x1;
pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\join_separate\\macro_dblp.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[1:10,1]/100,ylim=c(0.49,0.65),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,dblp[1:10,3]/100,type="b",col="black",pch=2,lty=1)
legend(0.04,0.57, legend=c("LHINE(Separate)","LHINE(Joint)"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();


pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\join_separate\\micro_dblp.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[1:10,2]/100,ylim=c(0.55,0.7),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Micro-F1")
lines(x,dblp[1:10,4]/100,type="b",col="black",pch=2,lty=1)
legend(0.04,0.62, legend=c("LHINE(Separate)","LHINE(Joint)"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();




==> figure/num_label/20ng.r <==
ng<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\num_label\\20ng.txt")
x<-seq(0.1,1,0.1)

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\num_label\\macro_20ng.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, ng[,1]/100,ylim=c(0.5,0.85),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,ng[,5]/100,type="b",col="black",pch=2,lty=1)
legend(0.6,0.7, legend=c("LHINE(ALL)","CNN"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\num_label\\micro_20ng.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, ng[,2]/100,ylim=c(0.5,0.85),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Micro-F1")
lines(x,ng[,6]/100,type="b",col="black",pch=2,lty=1)
legend(0.6,0.7, legend=c("LHINE(ALL)","CNN"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();


==> figure/num_label/dblp.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\num_label\\dblp.txt")
x1<-seq(0.01,0.1,0.01)
x2<-seq(0.2,1,0.1)
x<-c(x1,x2);

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\num_label\\macro_dblp.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,1]/100,log="x",ylim=c(0.4,0.75),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=2,lty=1)
legend(0.6,0.7, legend=c("LHINE(ALL)","CNN"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();


pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\num_label\\micro_dblp.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,2]/100,log="x",ylim=c(0.5,0.78),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=2,lty=1)
legend(0.6,0.73, legend=c("LHINE(ALL)","CNN"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();




==> figure/num_label/mv.r <==
mv<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\num_label\\mv.txt")
x<-seq(0.1,1,0.1)

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\num_label\\macro_mv.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, mv[,1]/100, ylim=c(0.6,0.74),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,mv[,3]/100,type="b",col="black",pch=2,lty=1)
legend(0.6,0.69, legend=c("LHINE(ALL)","CNN"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();


pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\num_label\\micro_mv.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, mv[,2]/100,ylim=c(0.6,0.74),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Micro-F1")
lines(x,mv[,4]/100,type="b",col="black",pch=2,lty=1)
legend(0.6,0.69, legend=c("LHINE(ALL)","CNN"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();




==> figure/num_label/tweet.R <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\num_label\\tweet.txt")
x1<-seq(0.01,0.1,0.01)
x2<-seq(0.2,1,0.1)
x<-c(x1,x2);

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\num_label\\macro_tweet.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,1]/100,log="x",ylim=c(0.65,0.76),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=2,lty=1)
legend(0.6,0.7, legend=c("LHINE(ALL)","CNN"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();


pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\num_label\\micro_tweet.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,2]/100,log="x",ylim=c(0.65,0.76),type="b",pch=1,lty=1,col="red",xlab="# percentage of labeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=2,lty=1)
legend(0.6,0.73, legend=c("LHINE(ALL)","CNN"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();




==> figure/sensitivity/20ng.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\sensitivity\\20ng.txt")

x<-dblp[,1]
pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\sensitivity\\micro_20ng.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,3]/100,type="b",pch=1,lty=1,col="red",xlab="#samples(*million) ", ylab="Micro-F1")

dev.off();




==> figure/sensitivity/dblp.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\sensitivity\\dblp.txt")

x<-dblp[,1]
pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\sensitivity\\micro_dblp.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, dblp[,3]/100,type="b",pch=1,lty=1,col="red",xlab="#samples(*million) ", ylab="Micro-F1")

dev.off();




==> figure/unlabel/20ng.r <==
dblp<-read.table("D:\\Research\\KDD2015\\source\\figure\\unlabel\\20ng.txt")
x2<-seq(0,1,0.1)
x<-x2;

pdf("D:\\Research\\KDD2015\\source\\figure\\unlabel\\macro_20ng.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x,dblp[,1]/100,ylim=c(0.48,0.75),pch=3,lty=1,col="red",xlab="# percentage of unlabeled data", ylab="Macro-F1",type="b")
lines(x,dblp[,3]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,5]/100,type="b",col="blue",pch=5,lty=1)
legend(0.4,0.60, legend=c("PTE(pretrain)","CNN(pretrain)", "PTE(joint)"),pch=c(3,4,5), col=c("red","black","blue"),lty=1,cex=1.5)
dev.off();


pdf("D:\\Research\\KDD2015\\source\\figure\\unlabel\\micro_20ng.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x,dblp[,2]/100,ylim=c(0.48,0.76),type="b",pch=3,lty=1,col="red",xlab="# percentage of unlabeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,6]/100,type="b",col="blue",pch=5,lty=1)

legend(0.4,0.61, legend=c("PTE(pretrain)","CNN(pretrain)", "PTE(joint)"),pch=c(3,4,5), col=c("red","black","blue"),lty=1,cex=1.5)
dev.off();




==> figure/unlabel/dblp.r <==
dblp<-read.table("D:\\Research\\KDD2015\\source\\figure\\unlabel\\dblp.txt")

x2<-seq(0,1,0.1)
x<-c(x2);

pdf("D:\\Research\\KDD2015\\source\\figure\\unlabel\\macro_dblp.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)


plot(x,dblp[,1]/100,ylim=c(0.69,0.72),type="b",pch=3,lty=1,col="red",xlab="# percentage of unlabeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,5]/100,type="b",col="blue",pch=5,lty=1)
legend(0.4,0.69, legend=c("PTE(pretrain)","CNN(pretrain)", "PTE(joint)"),pch=c(3,4,5), col=c("red","black","blue"),lty=1,cex=1.5)
dev.off();


pdf("D:\\Research\\KDD2015\\source\\figure\\unlabel\\micro_dblp.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)
plot(x,dblp[,2]/100,ylim=c(0.72,0.76),type="b",pch=3,lty=1,col="red",xlab="# percentage of unlabeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,6]/100,type="b",col="blue",pch=5,lty=1)

legend(0.4,0.745, legend=c("PTE(pretrain)","CNN(pretrain)", "PTE(joint)"),pch=c(3,4,5), col=c("red","black","blue"),lty=1,cex=1.5)
dev.off();




==> figure/unlabel/dblp2.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\dblp2.txt")

x2<-seq(0,1,0.1)
x<-c(x2);

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\macro_dblp2.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)


plot(x,dblp[,1]/100,ylim=c(0.69,0.72),type="b",pch=3,lty=1,col="red",xlab="# percentage of unlabeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,5]/100,type="b",col="blue",pch=5,lty=1)
legend(0.4,0.69, legend=c("LPTE(pretrain)","CNN(pretrain)", "LPTE(joint)"),pch=c(3,4,5), col=c("red","black","blue"),lty=1,cex=1.5)
dev.off();


pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\micro_dblp2.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)
plot(x,dblp[,2]/100,ylim=c(0.72,0.76),type="b",pch=3,lty=1,col="red",xlab="# percentage of unlabeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,6]/100,type="b",col="blue",pch=5,lty=1)

legend(0.4,0.745, legend=c("LPTE(pretrain)","CNN(pretrain)", "LPTE(joint)"),pch=c(3,4,5), col=c("red","black","blue"),lty=1,cex=1.5)
dev.off();




==> figure/unlabel/dblp__Jian_Tang_s_conflicted_copy_2015-02-28_.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\dblp.txt")

x2<-seq(0,1,0.1)
x<-c(x2);

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\macro_dblp.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)


plot(x,dblp[,1]/100,ylim=c(0.69,0.72),type="b",pch=3,lty=1,col="red",xlab="# percentage of unlabeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,5]/100,type="b",col="blue",pch=5,lty=1)
legend(0.4,0.69, legend=c("LPTE(pretrain)","CNN(pretrain)", "LPTE(joint)"),pch=c(3,4,5), col=c("red","black","blue"),lty=1,cex=1.5)
dev.off();


pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\micro_dblp.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)
plot(x,dblp[,2]/100,ylim=c(0.72,0.76),type="b",pch=3,lty=1,col="red",xlab="# percentage of unlabeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,6]/100,type="b",col="blue",pch=5,lty=1)

legend(0.4,0.745, legend=c("LPTE(pretrain)","CNN(pretrain)", "LPTE(joint)"),pch=c(3,4,5), col=c("red","black","blue"),lty=1,cex=1.5)
dev.off();




==> figure/unlabel/imdb.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\imdb.txt")
x2<-seq(0,1,0.1)
x<-x2;

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\macro_imdb.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x,dblp[,1]/100,ylim=c(0.85,0.9),col="red",xlab="# percentage of unlabeled data", ylab="Macro-F1",type="b",pch=3,lty=1)
lines(x,dblp[,3]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,5]/100,type="b",col="blue",pch=5,lty=1)
legend(0.4,0.867, legend=c("LPTE(pretrain)","CNN(pretrain)", "LPTE(joint)"),pch=c(3,4,5), col=c("red","black","blue"),lty=1,cex=1.5)
dev.off();


pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\micro_imdb.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x,dblp[,2]/100,ylim=c(0.85,0.9),col="red",xlab="# percentage of labeled data", ylab="Micro-F1",type="b",pch=3,lty=1)
lines(x,dblp[,4]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,6]/100,type="b",col="blue",pch=5,lty=1)

legend(0.4,0.867, legend=c("LPTE(pretrain)","CNN(pretrain)", "LPTE(joint)"),pch=c(3,4,5), col=c("red","black","blue"),lty=1,cex=1.5)
dev.off();




==> figure/unlabel/twitter.r <==
dblp<-read.table("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\twitter.txt")

x2<-seq(0,1,0.1)
x<-c(x2);

pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\macro_twitter.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)


plot(x,dblp[,1]/100,ylim=c(0.72,0.78),type="b",pch=3,lty=1,col="red",xlab="# percentage of unlabeled data", ylab="Macro-F1")
lines(x,dblp[,3]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,5]/100,type="b",col="blue",pch=5,lty=1)
legend(0.4,0.74, legend=c("LPTE(pretrain)","CNN(pretrain)", "LPTE(joint)"),pch=c(3,4,5), col=c("red","black","blue"),lty=1,cex=1.5)
dev.off();


pdf("C:\\Users\\jiatang\\Dropbox\\NEXT_KDD2015\\source\\figure\\unlabel\\micro_twitter.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)
plot(x,dblp[,2]/100,ylim=c(0.73,0.78),type="b",pch=3,lty=1,col="red",xlab="# percentage of unlabeled data", ylab="Micro-F1")
lines(x,dblp[,4]/100,type="b",col="black",pch=4,lty=1)
lines(x,dblp[,6]/100,type="b",col="blue",pch=5,lty=1)

legend(0.4,0.78, legend=c("LPTE(pretrain)","CNN(pretrain)", "LPTE(joint)"),pch=c(3,4,5), col=c("red","black","blue"),lty=1,cex=1.5)
dev.off();



